Lightcone Hamiltonian for Ising Field Theory I: T < T_c

We study 2d Ising Field Theory (IFT) in the low-temperature phase in lightcone quantization, and show that integrating out zero modes generates a very compact form for the effective lightcone interaction that depends on the finite volume vacuum expectation value of the $\sigma$ operator. This form is most naturally understood in a conformal basis for the lightcone Hilbert space. We further verify that this simple form reproduces to high accuracy results for the spectra, the $c$-function, and the form-factors from integrability methods for the magnetic deformation of IFT. For generic non-integrable values of parameters we also compute the above observables and compare our numeric results to those of equal-time truncation. In particular, we report on new measurements of various bound-state form-factors as well as the stress-tensor spectral density. We find that the stress tensor spectral density provides additional evidence that certain resonances of IFT are surprisingly narrow, even at generic strong coupling. Explicit example code for constructing the effective Hamiltonian is included in an appendix.

==> anc/Appendix_A_Code.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Virasoro Basis*)


cIsing=1/2;
ClearAll[inner];
inner[{_?Negative,z___}]=0;
inner[{x___,_?Positive}]=0;
inner[{}]=1;
inner[{x___,y1_,y2_,z___}]/;y1>y2:=inner[{x,y1,y2,z}]=inner[{x,y2,y1,z}]+If[
y1+y2==0,(2y1*(-Plus[z]+(*hSig*)0)+cIsing/12 (y1^3-y1))inner[{x,z}],
(y1-y2)*inner[{x,(y1+y2),z}]
];


nullLevels[Dmax_]:=Module[
	{c=1/2,p=3,r=1,s=1,E0,series,nCut,factors,level,degmax,leadingExp},
	(* Shifting away the ground level *)
	E0=((p r - (p + 1) s)^2 - 1)/(4 p (p + 1)) - (c-1)/24;
	(* An estimate of the max n in the character q expansion. *)
	nCut=Max[
		Ceiling[(
			2 Sqrt[p (1 + p)] Sqrt[p^2 (1 + p)^2 (10 Dmax + E0)] + 
			p (1 + p) (s + p (-r + s)))/(2 p^2 (1 + p)^2) // Abs],
		Ceiling[-((
			2 Sqrt[p (1 + p)] Sqrt[p^2 (1 + p)^2 (10 Dmax + E0)] + 
			p (1 + p) (s + p (r + s)))/(2 p^2 (1 + p)^2)) // Abs]
	];
	series=Sum[
		q^((2p (p+1) n +p r-(p+1) s)^2/(4p (p+1))-E0)
		- q^((2p (p+1) n +p r+(p+1) s)^2/(4p (p+1))-E0),
	{n,-nCut,nCut}];
	level=0;
	factors=1;
	Reap[While[level<=Dmax,
		Sow[level=Exponent[series-factors,q,List]//Min];
		factors=factors*(1-q^level);
	]][[2,1]]
]


ClearAll[monomialsMinimal]
monomialsMinimal[deg_,Dmax_]:=monomialsMinimal[deg,Dmax]=Select[
	IntegerPartitions[deg],
	FreeQ[#,Alternatives@@nullLevels[Dmax]]&
]


loadGramMatrixDmax[Dmax_]:=Module[
{},
	gram=<||>;
	Do[
		gram[deg]=Table[
			If[j<=i,(* only compute the lower triangle *)
				inner[ Flatten[{
					Reverse[ monomialsMinimal[deg,Dmax][[i]] ],
					-monomialsMinimal[deg,Dmax][[j]]
				}] ],
				(*else*)0
			],
			{i,Length[monomialsMinimal[deg,Dmax]]},
			{j,Length[monomialsMinimal[deg,Dmax]]}
		];
		(* copy lower triangle to upper triangle *)
		gram[deg]=gram[deg]+Transpose[gram[deg]]-DiagonalMatrix[Diagonal[gram[deg]]],
		{deg,2,Dmax}
	]
]


loadQuasiPrimaryDmax[Dmax_]:=Module[
	{LPlusOneMat,nsp},
	quasiPrimaries=<||>;
	Do[
		LPlusOneMat=Table[
			inner[ Flatten[{
				Reverse[ monomialsMinimal[deg-1,Dmax][[i]] ],{+1},
				-monomialsMinimal[deg,Dmax][[j]]
			}] ],
			{i,Length[monomialsMinimal[deg-1,Dmax]]},
			{j,Length[monomialsMinimal[deg,Dmax]]}
		];
		(* If there is no lower states for L_{+1} action to lower
		to, then every state in this level is quasiprimary *)
		If[Length[monomialsMinimal[deg-1,Dmax]]==0,
			nsp=IdentityMatrix[Length[monomialsMinimal[deg,Dmax]]],
			nsp=NullSpace[LPlusOneMat]
		];
		quasiPrimaries[deg]=Orthogonalize[
			nsp,
			(* Too expensive to keep all sqrts. Orthogonalize with
			finite but higher precision. *)
			#1 . N[gram[deg],40] . #2&
		]
		,
		{deg,2,Dmax}
	]
]


(* ::Section:: *)
(*Sigma*)


ClearAll[correlator,evaluateCommutator];
correlator[{_?Negative,z___}]=0;
correlator[{x___,_?Positive}]=0;
correlator[{}]=1;
correlator[{x___,y1_,y2_,z___}]/;y1>y2:=correlator[{x,y1,y2,z}]=
correlator[{x,y2,y1,z}]+If[
	y1+y2==0,
	(2y1*(-Plus[z]/.A[___]:>0)+cIsing/12 (y1^3-y1))correlator[{x,z}],
	(y1-y2)*correlator[{x,(y1+y2),z}]
];
correlator[{front___,n_,A[ops___],back___}]/;n>0:=
correlator[{front,A[ops,n],back}]+correlator[{front,A[ops],n,back}];
correlator[{A[ops___],n_,back___}]/;n<0:=
-correlator[{A[ops,n],back}]+correlator[{n,A[ops],back}];
correlator[{A[ops___]}]:=evaluateCommutator[ops];

evaluateCommutator[front___,m_,n_,back___]/;m>n:=
evaluateCommutator[front,m,n,back]=
evaluateCommutator[front,n,m,back]-(m-n)evaluateCommutator[front,m+n,back];
evaluateCommutator[ops___]/;OrderedQ[{ops}]:=applyCommutatorRule[ops]


ClearAll[applyCommutatorRule]
applyCommutatorRule[m_,ops___]:=applyCommutatorRule[m,ops]=
	Collect[commutatorRule[Plus[ops],m][applyCommutatorRule[ops]],y];
applyCommutatorRule[]=1;


hSig=1/16;
ClearAll[commutatorRule]
commutatorRule[NN_,n_][poly_]/;n>=0:=
	hSig(n+1)(1+y^n)poly+(-2hSig)Sum[y^k,{k,0,n}]poly+D[poly,y]y^(n+1)+
	Total[(NN-#)Coefficient[poly,y,#]y^#&/@Exponent[poly,y,List]];
commutatorRule[NN_,n_][poly_]/;n<=-1:=
	hSig(n+1)(1+y^n)poly+(2hSig)Sum[y^(-k-1),{k,0,-n-2}]poly+D[poly,y]y^(n+1)+
	Total[(NN-#)Coefficient[poly,y,#]y^#&/@Exponent[poly,y,List]];


ClearAll[computeIntegralPow,computeIntegral]
computeIntegralPow[m_,hl_,hlp_]:=
computeIntegralPow[m,hl,hlp]=((Abs[m]+Abs[m+hlp-hl])/2) ;

computeIntegral[poly_,hl_,hlp_]:=
Coefficient[poly,y,#]*computeIntegralPow[#,hl,hlp]&/@Exponent[poly,y,List]//Total;


computeHeffSigma[Dmax_]:=Module[
	{statesL,statesR,primL,primR},
	quasiPrimariesNonZeroKeys=Select[
		quasiPrimaries,Length[#]>0&]//Keys;
	Module[{matElemMono,integrateCommutator},Table[
		statesL=monomialsMinimal[degL,Dmax];
		statesR=monomialsMinimal[degR,Dmax];
		primL=quasiPrimaries[degL];
		primR=quasiPrimaries[degR];
		(* Make a local version of correlator[] that does not store
		the correlator as y-series but do the Fourier transformation
		as soon as it can. This gives a significant speed-up. *)
		copyDefinitions[correlator,matElemMono];
		copyDefinitions[evaluateCommutator,integrateCommutator];
		(* Filter out memoised values *)
		DownValues[matElemMono]=DeleteCases[DownValues[matElemMono],
			HoldPattern[Verbatim[HoldPattern][
				matElemMono[{___Integer,A[___Integer],___Integer}]
			] :> _]];
		DownValues[integrateCommutator]=
			DeleteCases[DownValues[integrateCommutator],
				HoldPattern[Verbatim[HoldPattern][
					integrateCommutator[___Integer]
				] :> _]];
		(* Rewind the subroutines to avoid storing y-series *)
		matElemMono[{A[ops___]}]:=integrateCommutator[ops];
		integrateCommutator[ops___]/;OrderedQ[{ops}]:=
			computeIntegral[applyCommutatorRule[ops],degL,degR];
		(* Making the matrix *)
		primL . Table[
			matElemMono[{Reverse[stateL],A[],-stateR}//Flatten],
				{stateL,statesL},
				{stateR,statesR}
			] . Transpose[primR] * factorDeltaWeight[degL,degR]
		
		,
		{degL,Select[quasiPrimariesNonZeroKeys,#<=Dmax&]},
		{degR,Select[quasiPrimariesNonZeroKeys,#<=Dmax&]}
	] ]//N (*Machine precision is enough*)
];
factorDeltaWeight[degL_,degR_]:=(2 \[Pi]) ((-1)^(degL + degR) * 
	Sqrt[Gamma[2 degL] Gamma[2 degR]])/Gamma[degL + degR - 1];
copyDefinitions=ResourceFunction["CopyDefinitions"];


(* ::Section:: *)
(*Fermion Basis*)


ClearAll[innerLPsi];
innerLPsi[{},{x_,___}]/;x<=0:=0;
innerLPsi[{},{}]:=1;
innerLPsi[{a___},{x___,y1_,y2_,z___}]/;y1>y2:=
	(-1)innerLPsi[{a},{x,y2,y1,z}] + 
	KroneckerDelta[y1+y2,1]innerLPsi[{a},{x,z}];
innerLPsi[{a___},{x___,y1_,y2_,z___}]/;y1==y2:=0;
innerLPsi[{a___},{x___,y1_}]/;y1>0:=0;
innerLPsi[{a___,b_},xl_List]:=innerLPsi[{a,b},xl]=Sum[
	With[{k=xl[[i]]},
		(-1/2b-k+1/2)innerLPsi[{a},ReplacePart[xl,i->b+k]]
	],{i,Length[xl]}
]


monomialsFermionAll[Delta_]:=monomialsFermionAll[Delta]=Join@@Table[
	Select[IntegerPartitions[Delta+n/2,{n}]-1,DuplicateFreeQ],
	{n,2,1/2*(1+Sqrt[1+8Delta]),2}
]


loadQuasiPrimaryFermions[Dmax_]:=Module[
{LPhiInnerMat},
	quasiPrimariesInFermions=<||>;
	Do[
		LPhiInnerMat = Table[
			innerLPsi[Reverse[stateL],-statePhi],
			{stateL,monomialsMinimal[Delta,Dmax]},
			{statePhi,monomialsFermionAll[Delta]}
		];
		quasiPrimariesInFermions[Delta]=
			quasiPrimaries[Delta] . LPhiInnerMat;,
		{Delta,DeleteCases[quasiPrimaries,{}]//Keys}
	]
]


(* ::Section:: *)
(*Fermion mass term*)


ClearAll[wickContract]
wickContract[{}, {}] = 1;
wickContract[k_List, kp_List] := 
wickContract[k, kp] = Block[{n = Length[k], num}, Sum[
	(-1)^(n - i)*
	Gamma[k[[1]] + kp[[i]] + 1] * wickContract[Drop[k, {1}], Drop[kp, {i}]], 
	{i, Range[n] }]
];


ClearAll[massTermRegular]
massTermRegular[k_, kp_]/;Length[k]!=Length[kp] := 0;
massTermRegular[k_, kp_] := massTermRegular[k, kp]=
With[{n = Length[k]}, Sum[
	If[k[[i]]==0&&kp[[j]]==0,0,
		(-1)^(i-j) * (-Signature[Range[n]//Reverse]) *
		Gamma[k[[i]] + kp[[j]]]*
		wickContract[Drop[k, {i}], Drop[kp, {j}]]
	],
	{i, Range[n]}, {j, Range[n]}
] ]


ClearAll[massTermSingular]
massTermSingular[k_, kp_]/;Length[k]!=Length[kp] := 0;
massTermSingular[k_, kp_] := massTermSingular[k, kp] = 
With[{n = Length[k]}, Sum[
	If[k[[i]]==0&&kp[[j]]==0,
		(-1)^(i-j) * (-Signature[Range[n]//Reverse]) *
		wickContract[Drop[k, {i}], Drop[kp, {j}]],
		0
	],
	{i, Range[n]}, {j, Range[n]}
] ]


ClearAll[computeMassMatrixFinite]
computeMassMatrixFinite[Dmax_]:=Module[
	{statesL,statesR,primL,primR},
	quasiPrimariesNonZeroKeys=Select[
		quasiPrimaries,Length[#]>0&]//Keys;
	Table[
		statesL=monomialsFermionAll[DeltaL];
		statesR=monomialsFermionAll[DeltaR];
		primL=#/factorsFermion[DeltaL]&/@
					quasiPrimariesInFermions[DeltaL];
		primR=#/factorsFermion[DeltaR]&/@
					quasiPrimariesInFermions[DeltaR];
		primL . Table[
			massTermRegular[stateL,stateR]
			- massTermSingular[stateL, stateR] * 
				HarmonicNumber[DeltaL+DeltaR-2],
				{stateL,statesL},
				{stateR,statesR}
			] . Transpose[primR] * 
			factorDeltaWeightMass[DeltaL,DeltaR]
		
		,
		{DeltaL,Select[quasiPrimariesNonZeroKeys,#<=Dmax&]},
		{DeltaR,Select[quasiPrimariesNonZeroKeys,#<=Dmax&]}
	]
];
factorDeltaWeightMass[DeltaL_,DeltaR_]:=
	Sqrt[Gamma[2DeltaL] Gamma[2DeltaR]]/Gamma[DeltaL+DeltaR-1];
factorsFermion[Delta_]:=factorsFermion[Delta]=
	(Times@@Gamma[#+1])&/@monomialsFermionAll[Delta]


ClearAll[computeMassMatrixLogDivergence]
computeMassMatrixLogDivergence[Dmax_]:=Module[
	{statesL,statesR,primL,primR},
	quasiPrimariesNonZeroKeys=Select[
		quasiPrimaries,Length[#]>0&]//Keys;
	Table[
		statesL=monomialsFermionAll[DeltaL];
		statesR=monomialsFermionAll[DeltaR];
		primL=#/factorsFermion[DeltaL]&/@
					quasiPrimariesInFermions[DeltaL];
		primR=#/factorsFermion[DeltaR]&/@
					quasiPrimariesInFermions[DeltaR];
		primL . Table[
			massTermSingular[stateL, stateR],
				{stateL,statesL},
				{stateR,statesR}
			] . Transpose[primR] * 
			factorDeltaWeightMass[DeltaL,DeltaR]
		
		,
		{DeltaL,Select[quasiPrimariesNonZeroKeys,#<=Dmax&]},
		{DeltaR,Select[quasiPrimariesNonZeroKeys,#<=Dmax&]}
	]//N
];
factorDeltaWeightMass[DeltaL_,DeltaR_]:=
	Sqrt[Gamma[2DeltaL] Gamma[2DeltaR]]/Gamma[DeltaL+DeltaR-1];


==> anc/Appendix_A_Demo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     12330,        344]
NotebookOptionsPosition[     10707,        306]
NotebookOutlinePosition[     11098,        322]
CellTagsIndexPosition[     11055,        319]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
   "\"\<Appendix_A_Code.wl\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.909660652154194*^9, 3.9096606657209682`*^9}, {
  3.9100981948125277`*^9, 
  3.910098206868577*^9}},ExpressionUUID->"1d2a20cd-9dd1-498a-b892-\
532fcd40ab26"],

Cell[CellGroupData[{

Cell["sigma deformation", "Section",
 CellChangeTimes->{{3.909423971219378*^9, 
  3.9094239787285767`*^9}},ExpressionUUID->"858e9815-b854-4337-8db3-\
2046ab048cbe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sigVev", "=", "0.179886"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Klassen", "-", 
     RowBox[{"Melzer", " ", "exact", " ", "result"}]}], ",", "rounded"}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"loadGramMatrixDmax", "[", "10", "]"}], ";", 
  RowBox[{"loadQuasiPrimaryDmax", "[", "10", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Eigenvalues", "[", 
    RowBox[{"sigVev", "*", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"computeHeffSigma", "[", "10", "]"}], "//", "ArrayFlatten"}], 
      "]"}]}], "]"}], "//", "Sqrt"}], "//", "Sort"}]}], "Input",
 CellChangeTimes->{{3.909423927774108*^9, 3.909423952787614*^9}},
 CellLabel->
  "In[413]:=",ExpressionUUID->"9301a185-8487-4fc2-9906-04b46da460f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.6536253030241856`", ",", "2.6808261071841994`", ",", "3.37781252999311`",
    ",", "4.287755999049706`", ",", "4.741950266551064`", ",", 
   "7.119112320534419`", ",", "7.453939904495173`"}], "}"}]], "Output",
 CellChangeTimes->{3.909488359062447*^9, 3.9096606448094053`*^9, 
  3.90966068161726*^9},
 CellLabel->
  "Out[415]=",ExpressionUUID->"848eb6fa-144c-469e-8825-ad0967ee1334"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["epsilon deformation", "Section",
 CellChangeTimes->{{3.9094239823605413`*^9, 
  3.909423985447892*^9}},ExpressionUUID->"cad7ea0f-2708-4c4f-8918-\
9501ee52a4a1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eta", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigmaVevEta2", "=", "1.504119"}], ";"}]}], "Input",
 CellChangeTimes->{{3.909423009375042*^9, 3.909423026121882*^9}, {
  3.909423074854599*^9, 3.909423099054796*^9}, {3.909423788219275*^9, 
  3.909423819853999*^9}},
 CellLabel->
  "In[416]:=",ExpressionUUID->"4f1c816e-2010-42de-986e-c2026c4c2d02"],

Cell[BoxData[{
 RowBox[{"loadGramMatrixDmax", "[", "14", "]"}], "\[IndentingNewLine]", 
 RowBox[{"loadQuasiPrimaryDmax", "[", "14", "]"}], "\n", 
 RowBox[{"loadQuasiPrimaryFermions", "[", "14", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sigmaMat", "=", 
   RowBox[{
    RowBox[{"computeHeffSigma", "[", "14", "]"}], "//", "ArrayFlatten"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"massMatFinite", "=", 
   RowBox[{
    RowBox[{"computeMassMatrixFinite", "[", "14", "]"}], "//", 
    "ArrayFlatten"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"massMatLogDivergence", "=", 
   RowBox[{
    RowBox[{"computeMassMatrixLogDivergence", "[", "14", "]"}], "//", 
    "ArrayFlatten"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.909395078964424*^9, 3.909395086691497*^9}, {
  3.909419546176242*^9, 3.9094195464080563`*^9}, {3.909424201913247*^9, 
  3.909424206448078*^9}},
 CellLabel->
  "In[418]:=",ExpressionUUID->"493d6d75-2372-4b0c-b467-8e36fbd4ae3d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"findZero", "[", 
    RowBox[{"fn_", ",", 
     RowBox[{"{", 
      RowBox[{"x0_", ",", "y0_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x1_", ",", "y1_"}], "}"}], ",", "eps_"}], "]"}], ":=", 
   RowBox[{"Module", "[", "\[IndentingNewLine]", "\t", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xNew", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x1", " ", "y0"}], "-", 
           RowBox[{"x0", " ", "y1"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"y0", "-", "y1"}], ")"}]}]}], ",", "yNew"}], "}"}], ",", 
     "\[IndentingNewLine]", "\t", 
     RowBox[{
      RowBox[{"yNew", "=", 
       RowBox[{"fn", "[", "xNew", "]"}]}], ";", "\[IndentingNewLine]", "\t", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", "yNew", "]"}], "<", "eps"}], ",", 
        "\[IndentingNewLine]", "\t\t", 
        RowBox[{"{", 
         RowBox[{"xNew", ",", "yNew"}], "}"}], ",", "\[IndentingNewLine]", 
        "\t\t", 
        RowBox[{"findZero", "[", 
         RowBox[{"fn", ",", 
          RowBox[{"{", 
           RowBox[{"xNew", ",", "yNew"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x0", ",", "y0"}], "}"}], ",", "eps"}], "]"}]}], " ", 
       "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"findZero", "[", 
   RowBox[{"fn_", ",", "x0_", ",", "x1_", ",", "eps_"}], "]"}], ":=", 
  RowBox[{"findZero", "[", 
   RowBox[{"fn", ",", 
    RowBox[{"{", 
     RowBox[{"x0", ",", 
      RowBox[{"fn", "[", "x0", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", 
      RowBox[{"fn", "[", "x1", "]"}]}], "}"}], ",", "eps"}], "]"}]}]}], "Code",\

 InitializationCell->False,
 CellChangeTimes->{{3.9094231768441963`*^9, 3.909423230345127*^9}, {
   3.909423483854454*^9, 3.909423488423635*^9}, 3.9096606118260517`*^9},
 CellLabel->
  "In[424]:=",ExpressionUUID->"d7d28971-dfc0-4d9b-abc9-3852dac8133d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"IRCutValEta2", "=", 
  RowBox[{"Module", "[", "\[IndentingNewLine]", "\t", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"hamIRCut", ",", "diff", ",", "idx"}], "}"}], ",", 
    "\[IndentingNewLine]", "\t", 
    RowBox[{
     RowBox[{
      RowBox[{"idx", "[", "dmax_", "]"}], ":=", 
      RowBox[{"Range", "[", 
       RowBox[{"1", ",", 
        RowBox[{"Total", "[", 
         RowBox[{"Length", "/@", 
          RowBox[{"KeySelect", "[", 
           RowBox[{"quasiPrimaries", ",", 
            RowBox[{
             RowBox[{"#", "<=", "dmax"}], "&"}]}], "]"}]}], "]"}]}], "]"}]}], 
     ";", "\[IndentingNewLine]", "\t", 
     RowBox[{
      RowBox[{"hamIRCut", "[", 
       RowBox[{"dmax_", ",", "xi_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"sigmaVevEta2", "*", "sigmaMat"}], "+", 
         "\[IndentingNewLine]", "\t\t", 
         RowBox[{
          RowBox[{"eta", "^", "2"}], 
          RowBox[{"(", 
           RowBox[{"massMatFinite", "+", "\n", "\t\t\t", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", 
                RowBox[{"Log", "[", "dmax", "]"}]}], "+", "xi"}], ")"}], 
             "massMatLogDivergence"}]}], ")"}]}]}], ")"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"idx", "[", "dmax", "]"}], ",", 
         RowBox[{"idx", "[", "dmax", "]"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\t", 
     RowBox[{
      RowBox[{"diff", "[", "xi_", "]"}], ":=", 
      RowBox[{
       RowBox[{"Min", "[", 
        RowBox[{"Eigenvalues", "[", 
         RowBox[{"hamIRCut", "[", 
          RowBox[{"12", ",", "xi"}], "]"}], "]"}], "]"}], 
       "\[IndentingNewLine]", "\t\t", "-", 
       RowBox[{"Min", "[", 
        RowBox[{"Eigenvalues", "[", 
         RowBox[{"hamIRCut", "[", 
          RowBox[{"14", ",", "xi"}], "]"}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", "\t", 
     RowBox[{
      RowBox[{"findZero", "[", 
       RowBox[{"diff", ",", "4", ",", "9", ",", 
        RowBox[{"10", "^", 
         RowBox[{"-", "5"}]}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.90942325634787*^9, 3.909423512051354*^9}, {
   3.909423547827121*^9, 3.909423587715309*^9}, {3.909423630161264*^9, 
   3.909423748726866*^9}, 3.909423786410741*^9, {3.909424137021328*^9, 
   3.909424152439432*^9}, {3.909424258321292*^9, 3.909424272299303*^9}, {
   3.909424835852252*^9, 3.9094248482094603`*^9}},
 CellLabel->
  "In[426]:=",ExpressionUUID->"999c0334-b48c-4fdf-b0d9-1a3635da67ec"],

Cell[BoxData["5.080521404564416`"], "Output",
 CellChangeTimes->{
  3.9094235217494087`*^9, {3.9094235572128897`*^9, 3.909423587966906*^9}, 
   3.9094236307967653`*^9, {3.909423701221755*^9, 3.909423749313794*^9}, 
   3.909423794455698*^9, 3.909424156512992*^9, 3.909660644984901*^9, 
   3.9096607124621267`*^9},
 CellLabel->
  "Out[426]=",ExpressionUUID->"ad0473a5-8f7c-4116-8a99-6dc0907a8dd1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Eigenvalues", "[", "\[IndentingNewLine]", "\t", 
    RowBox[{
     RowBox[{"sigmaVevEta2", " ", "*", " ", "sigmaMat"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"eta", "^", "2"}], " ", "*", " ", 
      RowBox[{"(", 
       RowBox[{"massMatFinite", "+", "\n", "\t\t", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"Log", "[", "14", "]"}]}], "+", "IRCutValEta2"}], ")"}], 
         "massMatLogDivergence"}]}], ")"}]}]}], "\[IndentingNewLine]", "]"}], 
   "//", "Sqrt"}], "//", 
  RowBox[{"TakeSmallest", "[", "4", "]"}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.909423802486144*^9, 3.909423836748209*^9}, 
   3.909424160672924*^9, {3.909424226382769*^9, 3.909424227921892*^9}, {
   3.9094242920671043`*^9, 3.909424321640418*^9}, {3.909425037447801*^9, 
   3.909425041350545*^9}, {3.9094257245357637`*^9, 3.909425743153101*^9}, {
   3.909425783739483*^9, 3.909425794491469*^9}},
 CellLabel->
  "In[427]:=",ExpressionUUID->"48539b93-3689-4c35-8efe-ec551759a07f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "7.513543257078601`", ",", "9.928734866043381`", ",", "11.784989049536783`",
    ",", "13.501678700301312`"}], "}"}]], "Output",
 CellChangeTimes->{{3.9094238288311234`*^9, 3.909423837385397*^9}, 
   3.909424162843906*^9, 3.909424228359478*^9, 3.909424327231585*^9, 
   3.9094250418218317`*^9, {3.909425732397553*^9, 3.9094257436718493`*^9}, {
   3.909425789962058*^9, 3.90942579490171*^9}, 3.909660645034019*^9, 
   3.909660712469923*^9},
 CellLabel->
  "Out[427]=",ExpressionUUID->"c0bb329c-84d4-402d-a9f3-2d272281436d"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 681},
WindowMargins->{{Automatic, 87}, {1, Automatic}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"536ebd67-ec73-4db3-b04f-d1f8c2c382ba"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 328, 8, 30, "Input",ExpressionUUID->"1d2a20cd-9dd1-498a-b892-532fcd40ab26"],
Cell[CellGroupData[{
Cell[911, 32, 164, 3, 67, "Section",ExpressionUUID->"858e9815-b854-4337-8db3-2046ab048cbe"],
Cell[CellGroupData[{
Cell[1100, 39, 785, 22, 73, "Input",ExpressionUUID->"9301a185-8487-4fc2-9906-04b46da460f8"],
Cell[1888, 63, 427, 9, 34, "Output",ExpressionUUID->"848eb6fa-144c-469e-8825-ad0967ee1334"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2364, 78, 166, 3, 67, "Section",ExpressionUUID->"cad7ea0f-2708-4c4f-8918-9501ee52a4a1"],
Cell[2533, 83, 404, 9, 52, "Input",ExpressionUUID->"4f1c816e-2010-42de-986e-c2026c4c2d02"],
Cell[2940, 94, 951, 24, 136, "Input",ExpressionUUID->"493d6d75-2372-4b0c-b467-8e36fbd4ae3d"],
Cell[3894, 120, 2024, 57, 170, "Code",ExpressionUUID->"d7d28971-dfc0-4d9b-abc9-3852dac8133d",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[5943, 181, 2647, 69, 208, "Code",ExpressionUUID->"999c0334-b48c-4fdf-b0d9-1a3635da67ec",
 InitializationCell->False],
Cell[8593, 252, 395, 7, 34, "Output",ExpressionUUID->"ad0473a5-8f7c-4116-8a99-6dc0907a8dd1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9025, 264, 1087, 25, 94, "Code",ExpressionUUID->"48539b93-3689-4c35-8efe-ec551759a07f",
 InitializationCell->False],
Cell[10115, 291, 564, 11, 34, "Output",ExpressionUUID->"c0bb329c-84d4-402d-a9f3-2d272281436d"]
}, Open  ]]
}, Open  ]]
}
]
*)


